Extension complexity and realization spaces of hypersimplices

The (n,k)-hypersimplex is the convex hull of all 0/1-vectors of length n with coordinate sum k. We explicitly determine the extension complexity of all hypersimplices as well as of certain classes of combinatorial hypersimplices. To that end, we investigate the projective realization spaces of hypersimplices and their (refined) rectangle covering numbers. Our proofs combine ideas from geometry and combinatorics and are partly computer assisted.

==> scripts/Delta52_GRRC.py <==
# This python script computes the Generic Refined Rectangle Covering Numer
# of the special realization of (5,2)-hypersimplex given in equation (8).
# The output is a file "delta52_g.sat" which presents a satisfyability problem
# described in Section 5.1
# The format is the DIMACS standard:
# - Lines starting with "c" are comments.
# - The line "p cnf X Y" states that the satisfyability problem is in
#   "conjunctive normal form" with X variables and Y clauses.
# - Variables are numbered 1 to X.
# - Every line presents a clause with spaces separating variables and has to
#   end with "0".
# - The minus sign denotes "negation" of a variable.
# Details about format:
#     ftp://dimacs.rutgers.edu/pub/challenge/satisfiability/doc/satformat.tex
import itertools


# Slack matrix for the special realization of Delta(5,2) in equation (8)
S = [
[12600,     0,     0,      0,  18000,  15120,   7200,      0,      0,      0],
[ 8820,     0, 31500,  44100,      0,  23184,  55440,      0,      0,  60480],
[12600, 12600, 12600,  12600,      0,      0,      0,      0,      0,      0],
[44100, 14700, 21000,      0,  46200,  44520,      0,   6720,      0,      0],
[42000, 31500,     0,  63000,  27600,      0,  63600,      0,  21600,      0],
[    0,110250, 78750,  44100,      0,      0,      0, 144900, 138600,  66780],
[    0,     0,     0,      0,  25200,  25200,  25200,  25200,  25200,  25200],
[    0, 12600,     0,      0,   7200,      0,      0,  20160,  21600,      0],
[    0,     0, 12600,      0,      0,  10080,      0,   5040,      0,  15120],
[    0,     0,     0,  12600,      0,      0,  18000,      0,   3600,  10080]]

        
# Delta(5,2) with n=5 and k=2
n = 5 
k = 2
r = 9 # number of rectangles to be checked

Rectangles = range(1,r+1); # Rectangles are named 1,...,r
Vertices  = range(n*(n-1)/2) # vertices of Delta(5,2) named 1,...,binom{n}{2}-1
Facets = range(2*n); # facets are named 0,...,2n-1

def slackPositive(i,v):
    return S[i][v] != 0;
    
# the list SlackSupport contains all pairs (i, v) for which v NOT in F_i
# that is exactly the support of the slack matrix
SlackSupport = []
for i in Facets:
    for v in Vertices:
        if slackPositive(i,v):
            SlackSupport.append( (i,v) )


# In the next step we greedily compute a "fooling set", that is, a
# set of entries of the slack matrix that pairwise cannot be in the same
# rectangle
FoolSet = []
for (i,v) in SlackSupport:
    addToFoolSet = True
    for (j,u) in FoolSet:
        addToFoolSet = addToFoolSet and \
                (not slackPositive(i,u) or not slackPositive(j,v))
    if addToFoolSet:
        FoolSet.append((i,v))


# For every rectangle R and every element (i,v) in the slack support, we
# have a boolean variable that records if R covers (i,v)
SATVars = dict()
current_var_number = 1

for (i,v) in SlackSupport:
    for R in Rectangles:
        SATVars[(i,v,R)] = current_var_number
        current_var_number += 1

output = ""
nClauses = 0

# every entry must be colored
for (i,v) in SlackSupport:
    output += " " . join([str(SATVars[(i,v,R)]) for R in Rectangles ]) + " 0\n"
    nClauses += 1

# the i-th element in the FoolSet is placed in the i-th rectangle
# this breaks some symmetry of the problem and speeds up the solver
# (You can try it out without this part. We couldn't wait that long ;)
for s in range(len(FoolSet)):
    (i,v) = FoolSet[s]
    output += str(SATVars[(i,v,Rectangles[s])] ) + " 0\n"
    nClauses += 1

# One clause for every pair of elements in the SlackSupport that cannot be 
# in a common rectangle
for (i1,v1) in SlackSupport:
    for (i2,v2) in SlackSupport:
        if not slackPositive(i1,v2) or not slackPositive(i2,v1):
            for R in Rectangles:
                output += str(-SATVars[(i1,v1,R)]) + " " \
                        + str(-SATVars[(i2,v2,R)]) + " 0\n"
                nClauses += 1


# THIS IS THE PART FOR THE GENERIC-REFINED-RECTANGLE-COVERING
# We check that every 2x2-submatrix with all entries >0 and non-zero determinant
# is covered by at least two rectangles
for (s1,s2) in list(itertools.combinations(SlackSupport, 2)):
    (i1,v1) = s1
    (i2,v2) = s2 
    if S[i1][v2] * S[i2][v1] * S[i1][v1] * S[i2][v2] > 0 and \
       S[i1][v1] * S[i2][v2] != S[i1][v2] * S[i2][v1]:
        for R in Rectangles:
            for T in Rectangles:
                 if T != R:
#For every rectangle R that can possibly cover an entry of this 2x2-submatrix
#there has to be at least one more rectangle covering a part of this submatrix
		   output += str(SATVars[(i1,v1,T)]) + " " \
                   + str(SATVars[(i2,v2,T)]) + " " \
		           + str(SATVars[(i1,v2,T)]) + " " \
                   + str(SATVars[(i2,v1,T)]) + " "
            output += " 0\n"
            nClauses += 1

# write it all to a file 
OUT = open( 'delta52_GRRC.sat', 'w' )
OUT.write("c Test Generic-Refined-Rectangle-Covering number of \
special realization of Delta(5,2)\n")
OUT.write("c Rectangles %d\n" % r)
OUT.write("p cnf %d %d\n" % (len(SlackSupport) * len(Rectangles), nClauses))
OUT.write( output[:-1] )
OUT.close()



==> scripts/Hypersimplex2SAT.py <==
# For given n,k, and r, this script constructs a Boolean formula that checks
# if the slackmatrix of the (n,k)-hypersimplex can be covered by r rectangles.
# The script writes a file "hypersimplex.sat" that contains the formula
# described in Section 3.
#
# The format is the DIMACS standard:
# - Lines starting with "c" are comments.
# - The line "p cnf X Y" states that the satisfyability problem is in
#   "conjunctive normal form" with X variables and Y clauses.
# - Variables are numbered 1 to X.
# - Every line presents a clause with spaces separating variables and has to
#   end with "0".
# - The minus sign denotes "negation" of a variable.
# Details about format:
#     ftp://dimacs.rutgers.edu/pub/challenge/satisfiability/doc/satformat.tex
import itertools

# Specify the (n,k)-Hypersimplex and the number r of 
# rectangles for a covering
n = 6
k = 3
r = 11

Rectangles = range(1,r+1); # Rectangles are named 1,...,r
Groundset = range(1,n+1);  # 1,...,n

# Vertices of Delta(n,k) correspond to the k-subsets of an n-set
Vertices  = list(itertools.combinations(Groundset, k));

Facets = range(1,2*n+1); # Facets are labelled 1 to 2n

# We label the facets F_1 ... F_2n
# for i = 1..n:    v is in F_i if  i \in v        ------ facet {x_i = 1}
# for i = n+1..2n: v is in F_i if  n-i \not\in v  ------ facet {x_i = 0}
def slackPositive(i,v):
    return (i <= n and i not in v) or (i > n and (i-n) in v)
    
# the list SlackSupport contains all pairs (i, v) for which v NOT in F_i
# that is exactly the support of the slack matrix
SlackSupport = []
for i in Facets:
    for v in Vertices:
        if slackPositive(i,v):
            SlackSupport.append( (i,v) )

# In the next step we greedily compute a "fooling set", that is, a
# set of entries of the slack matrix that pairwise cannot be in the same
# rectangle
FoolSet = []
for (i,v) in SlackSupport:
    addToFoolSet = True
    for (j,u) in FoolSet:
        addToFoolSet = addToFoolSet and \
                (not slackPositive(i,u) or not slackPositive(j,v))
    if addToFoolSet:
        FoolSet.append((i,v))

# For every rectangle R and every element (i,v) in the slack support, we
# have a Boolean variable that records if R covers (i,v)
SATVars = dict()
current_var_number = 1

for (i,v) in SlackSupport:
    for R in Rectangles:
        SATVars[(i,v,R)] = current_var_number
        current_var_number += 1


output = "" # will contain the clauses for the Boolean formula
nClauses = 0 # records the number of clauses

# every entry must be colored
for (i,v) in SlackSupport:
    output += " " . join([str(SATVars[(i,v,R)]) for R in Rectangles ]) + " 0\n"
    nClauses += 1

# the i-th element in the FoolSet is placed in the i-th rectangle
# this breaks some symmetry of the problem and speeds up the solver
# (You can try it out without this part. We couldn't wait that long ;)
for s in range(len(FoolSet)):
    (i,v) = FoolSet[s]
    output += str(SATVars[(i,v,Rectangles[s])] ) + " 0\n"
    nClauses += 1

# One clause for every pair of elements in the SlackSupport that cannot be 
# in a common rectangle
for (s1,s2) in itertools.combinations(SlackSupport, 2): # pairs of elements
    (i1,v1) = s1
    (i2,v2) = s2
    if not slackPositive(i1,v2) or not slackPositive(i2,v1):
        for R in Rectangles:
            output += str(-SATVars[(i1,v1,R)]) + " " + \
                    str(-SATVars[(i2,v2,R)]) + " 0\n"
            nClauses += 1

# write it all to a file called hypersimplex.sat
OUT = open( 'hypersimplex.sat', 'w' )
OUT.write("c Hypersimplex: (%d,%d)\n" % (n, k))
OUT.write("c Rectangles %d\n" % r)
OUT.write("p cnf %d %d\n" % (len(SlackSupport) * len(Rectangles), nClauses))
OUT.write( output[:-1] )
OUT.close()


